Multispreads

Additive one-weight codes over a finite field of non-prime order are equivalent to special subspace coverings of the points of a projective space, which we call multispreads. The current paper is devoted to the characterization of the parameters of multispreads, which is equivalent to the characterization of the parameters of additive one-weight codes and, via duality, of additive completely regular codes of covering radius 1 (intriguing sets). We characterize these parameters for the case of the prime-square order of the field and make a partial characterization for the prime-cube case and the case of the fourth degree of a prime, including a complete characterization for orders 8, 27, and 16. Keywords: spreads, multispreads, additive codes, one-weight codes, completely regular codes, intriguing sets

==> anc/all_5_3_t3_m5_q2.sage <==
# SAGE: classifying all (5,3)-spreads of 3-multisubspaces in F_2^5 up to equivalence

Q = 2

N = 5
PGlines = list((GF(Q)^N).subspaces(2))

def isPoint(x): # if x!=0 and x is the lex-first in <x>
    return (x!=0*x and x==matrix([x]).echelon_form()[0])

PGpoints = sorted( x for x in  GF(Q)^N if isPoint(x) ) # representatives of projective points
for p in PGpoints: p.set_immutable()
E = [ [p,ss] for ss in PGlines for p in ss if isPoint(p) ]
for p,ss in E: p.set_immutable()
PG = Graph(E) # point lines graph of PG(F_2^5)

# construct canonical graph from the given multispread
def spread_to_graph(S,Aut=False):
    C2 = [ s for s in S if s.dimension()==2 ] # spread 2-subspaces
    C2_= [ ss for ss in PGlines if ss not in C2 ] # non-spread 2-subspaces
    C3s = list({ s for s in S if s.dimension()!=2 }) # other spread subspaces (removed multiplicities)
    E3 = [ [p,ss] for ss in C3s for p in ss if isPoint(p) ]
    for p,ss in E3: p.set_immutable()
    G = PG.copy(); G.add_edges(E3)
    if Aut:
        return G.automorphism_group(partition=[PGpoints,C2_,C2,C3s])
    return G.canonical_label(partition=[PGpoints,C2_,C2,C3s]).copy(immutable=True)

def AutOfSpread(S): return spread_to_graph(S,Aut=True)

# BEGIN classifying all distance-4 dimension-2 subspace codes of GF(2)^5 up to equivalence
Codes = [[[]]]
for size in range(10): # for the current project (Q=2), range(5) is sufficient
    print("Size: from",size,'to',size+1)
    GG=set()
    Codes.append([])
    for l,D in enumerate(Codes[-2]):
        print(l,'of',len(Codes[-2]))
        for ss in PGlines:
            if all((ssc&ss).dimension()==0 for ssc in D):
                G = spread_to_graph( D+[ss] )
                if G not in GG:
                    GG.add(G)
                    Codes[-1].append( D+[ss] )
    print(len(Codes[-1]),"2-subspace codes of size",size+1,"found")
# END classifying all distance-4 dimension-2 subspace codes of GF(2)^5 up to equivalence
# The results should be in agree with http://subspacecodes.uni-bayreuth.de/table/2/5/4/2/

def is_good(C):
    """
Returns True if and only if every hyperspace includes at most two code-subspaces
(C is a dimension-2 subspace code).
EXAMPLE:
for i in range(10):
    print([is_good(C) for C in Codes[i]])
"""
    return all( sum(1 for c in C if all(b*x==0 for b in c.basis()))<=2 for x in GF(Q)^N if x )



# the compiled program "solve" from the LIBEXACT library should be in the work folder
import subprocess
import sys
def LibexactSlv(M,points_mult=1,subsets_mult=1): # M is the list of subsets!
    pnts = sorted(set(sum( (list(R) for m,R in M), [] )))
    if type(points_mult) not in (type(()),type([])): points_mult = [points_mult]*n_rows
    if type(subsets_mult) not in (type(()),type([])): subsets_mult = [subsets_mult]*len(M)
    proc = subprocess.Popen(["./solve"],stdin=subprocess.PIPE, stdout=subprocess.PIPE,universal_newlines=True,bufsize=int(1))
    for r in range(len(pnts)):
        proc.stdin.write("r "+str(pnts[r])+" "+str(points_mult[r])+"\n")
    for i,m in enumerate(M):
        proc.stdin.write("c "+str(m[0])+" "+str(subsets_mult[i])+"\n")
        for e in m[1]:
            proc.stdin.write("e "+str(e)+" "+str(m[0])+"\n")
    proc.stdin.close()
    for L in proc.stdout:
        yield [int(a) for a in L.split()]


# BEGIN classifying all mu=Q+1 multispreads from the given Q^2+1 2-subspaces and Q^3+1 3-subspaces of GF(Q)^5 up to equivalence

MU = Q+1
V3 = list((GF(Q)^N).subspaces(3))
GG = []
SPREADS = []
AUTS = []
COUNT = []
for l,C2 in enumerate(Codes[Q^2+1]): # Q^2+1 independent 2-subspaces
    aut0=AutOfSpread(C2).order()
    # covering multiplicity:
    MUs = [MU]*((Q^N-1)//(Q-1))
    for p in (p for ss in C2 for p in ss if isPoint(p)):
         MUs[PGpoints.index(p)]=MU-Q
    M = [ [i,[PGpoints.index(x) for x in ss if isPoint(x)]] for i,ss in enumerate(V3) ] # covering matrix
    Solver = LibexactSlv(M,MUs,Q+1)
    for s,S in enumerate(Solver):
        print(l,S)
        C3 = [ V3[i] for i in S ]
        Gc = spread_to_graph(C2+C3)
        if Gc not in GG:
            GG.append(Gc)
            SPREADS.append(C2+C3)
            Aut=AutOfSpread(C2+C3)
            AUTS.append((aut0,Aut.order(),Aut))
            COUNT.append(0)
        COUNT[GG.index(Gc)]+=1

assert all(A[0]==A[1]*c for A,c in zip(AUTS,COUNT)) # double-count control

# END classifying all mu=Q+1 multispreads from the given Q^2+1 2-subspaces and Q^3+1 3-subspaces of GF(Q)^5 up to equivalence



# BEGIN check the multispread property and print the representatives of multispreads
for S,A in zip(SPREADS,AUTS):
    S2 = [ ss for ss in S if ss.dimension()==2 ]
    S3 = [ ss for ss in S if ss.dimension()==3 ]
    LaMu = sum( (list(ss) for ss in S3), [] )
    LaMu += Q*sum( (list(ss) for ss in S2), [] )
    O = vector([0]*N,GF(Q))
    Lambda = LaMu.count(O)-len(S)
    Mu = { LaMu.count(v) for v in GF(Q)^N if v }
    assert Lambda==5
    assert Mu=={3}
    print("\n|Aut| =",A[1],"/",A[0])
    print(S)
# END check the multispread property and print the representatives of multispreads


# The main calculations is finished above. Below, we preparate only the 4 most symmetrical multispreads














# next, we collect only four spreads with |Aut|=12
S12 = [ (s,a[2]) for s,a in zip(SPREADS,AUTS) if a[1]==12 ]

for SS,aa in S12: print(sorted( max( (s&s_).dimension() for s_ in SS if s_.dimension()==3 )   for s in SS if s.dimension()==2 ))



##################################

B = matrix(GF(2),((1,0,0,0,0),
                  (1,1,0,0,0),
                  (1,0,0,0,1),
                  (0,1,0,1,0),
                  (0,0,1,1,1)))

S = [ s*B^-1 for s in S12[0][0] ]

A = AutOfSpread(S)

for o in A.orbits():
    if o[0] in PGpoints:
        print(str(o).replace('), (','.').replace(', ','').replace('(','').replace(')',''))

for o in A.orbits():
    if o[0] in S:
        print(o)

##################################

B = matrix(GF(2),([1,0,0,1,1],
                  [0,1,1,1,0],
                  [0,0,0,0,1],
                  [0,0,1,0,0],
                  [0,0,1,1,1]))

S = [ s*B^-1 for s in S12[1][0] ]

A = AutOfSpread(S)

for o in A.orbits():
    if o[0] in PGpoints:
        print(str(o).replace('), (','.').replace(', ','').replace('(','').replace(')',''))

for o in A.orbits():
    if o[0] in S:
        print(o)

##################################

B = matrix(GF(2),([1,0,0,1,1],
                  [0,1,1,1,0],
                  [1,1,0,1,1],
                  [0,1,0,1,0],
                  [0,0,1,1,1]))

S = [ s*B^-1 for s in S12[2][0] ]

A = AutOfSpread(S)

for o in A.orbits():
    if o[0] in PGpoints:
        print(str(o).replace('), (','.').replace(', ','').replace('(','').replace(')',''))

for o in A.orbits():
    if o[0] in S:
        print(o)

##################################

B = matrix(GF(2),([1,0,0,0,0],
                  [0,1,0,0,0],
                  [0,1,1,1,0],
                  [1,0,0,1,1],
                  [0,0,1,1,1]))

S = [ s*B^-1 for s in S12[3][0] ]

A = AutOfSpread(S)

for o in A.orbits():
    if o[0] in PGpoints:
        print(str(o).replace('), (','.').replace(', ','').replace('(','').replace(')',''))

for o in A.orbits():
    if o[0] in S:
        print(o)

##################################



# BEGIN check if M is an automorphism of the multispread S
for M in [ \
    matrix(GF(2),([0,1,0,0,0], \
                  [1,1,0,0,0], \
                  [0,0,0,1,0], \
                  [0,0,1,1,0], \
                  [0,0,0,0,1])), \
    matrix(GF(2),([0,1,0,0,0], \
                  [1,0,0,0,0], \
                  [0,0,0,1,0], \
                  [0,0,1,0,0], \
                  [0,0,0,0,1])), \
    matrix(GF(2),([0,0,1,0,0], \
                  [0,0,0,1,0], \
                  [1,0,0,0,0], \
                  [0,1,0,0,0], \
                  [0,0,0,0,1])) \
    ]:
    all(ss*M in S for ss in S)
# END check if M is an automorphism of the multispread S


==> anc/check-Appendix.sage <==
# This is a SAGE script; can be run e.g. online at https://sagecell.sagemath.org/
# It checks (28,2)-,  (13,2)-,  and (12,3)-multispreads in GF(2)^9, t=4, m=9 ( see https://arxiv.org/abs/2312.07883 )
# with predefined automorphism group of order 7 fixing the Desarguesian spread.
# Actually, the 3-subspaces of the spread are elements of the spread
# and each of the 4-subspaces intersects with each 3-subspace of the spread in at most 1 nonzero element

# also, check all other examples in Appendix

# Check the partition of GF(2)^9 into 28 3-subspaces and 21 4-subspaces
q,m=2,9
FF = GF(q^m) # should be GF(2)[z] / <z^9+z^4+1>
z = FF.primitive_element()
assert z^9+z^4+1==0
# vectors covered by 3-subspaces:
V3 = [ z^(i+73*j) for i in [0,1,4,10,11,14,19,21,22,23,24,25,26,30,32,37,39,44,49,50,52,53,55,61,62,63,70,72] for j in range(7) ]
# basis degrees of representatives of 4-subspaces:
BS4=[[59,184,363,378],[3,81,235,332],[36,64,307,361]]
# representatives of 4-subspaces:
SS4=[[ sum( a*z^j for a,j in zip(aa,bs) )  for aa in GF(q)^4 if aa ] for bs in BS4 ]
# vectors covered by 4-subspaces:
V4 = [ z^(73*j)*v for ss4 in SS4 for v in ss4 for j in range(7) ]
print(len(V3+V4),len(set(V3+V4)),set(V3+V4)==set(list(GF(q^m))[1:]))



# Check the (13,2)-multispread of GF(2)^9 into 13 3-subspaces and 7*8 4-subspaces
q,m=2,9
mu = 2
FF = GF(q^m) # should be GF(2)[z] / <z^9+z^4+1>
z = GF(q^m).primitive_element()
assert z^9+z^4+1==0, 'z should be a root of z^9+z^4+1'
# vectors covered by 3-subspaces:
V3 = [ z^(i+73*j) for i in [8,11,19,20,23,34,35,37,43,44,50,51,62] for j in range(7) ]
# basis degrees of representatives of 4-subspaces:
BS4 = [ [0, 1, 2, 3], [7, 9, 453, 167], [12, 159, 89, 178], [0, 78, 448, 158],
        [3, 442, 225, 86], [2, 372, 17, 164], [5, 83, 453, 382], [1, 150, 444, 374] ]
# representatives of 4-subspaces:
SS4=[[ sum( a*z^j for a,j in zip(aa,bs) )  for aa in GF(q)^4 if aa ] for bs in BS4 ]
# vectors covered by 4-subspaces:
V4 = [ z^(73*j)*v for ss4 in SS4 for v in ss4 for j in range(7) ]
print(len(2*V3+V4),len(set(2*V3+V4)),"mu="+str(mu)+":",sorted(2*V3+V4)==sorted(mu*list(GF(q^m))[1:]))



# Check the (12,3)-multispread of GF(2)^9 into 12 3-subspaces and 7*13 4-subspaces
q,m=2,9
mu = 3
FF = GF(q^m) # should be GF(2)[z] / <z^9+z^4+1>
z = GF(q^m).primitive_element()
assert z^9+z^4+1==0, 'z should be a root of z^9+z^4+1'
# vectors covered by 3-subspaces:
V3 = [ z^(i+73*j) for i in [0,2,4,25,32,36,50,56,62,66,68,72] for j in range(7) ]
# basis degrees of representatives of 4-subspaces:
BS4=[ [12, 13, 191, 346], [27, 63, 64, 326], [20, 25, 26, 287], [54, 55, 96, 487],
     [15, 16, 186, 423], [27, 28, 99, 394], [2, 48, 59, 378], [24, 121, 226, 354],
     [63, 85, 179, 237], [31, 41, 97, 362], [59, 85, 327, 482], [21, 50, 104, 477],
     [18, 30, 93, 280] ]
# representatives of 4-subspaces:
SS4=[[ sum( a*z^j for a,j in zip(aa,bs) )  for aa in GF(q)^4 if aa ] for bs in BS4 ]
# vectors covered by 4-subspaces:
V4 = [ z^(73*j)*v for ss4 in SS4 for v in ss4 for j in range(7) ]
print(len(2*V3+V4),len(set(2*V3+V4)),"mu="+str(mu)+":",sorted(2*V3+V4)==sorted(mu*list(GF(q^m))[1:]))



# Check the (20,4)-multispread of GF(3)^5 into 10 2-subspaces and 28 3-subspaces
q,m,t=3,5,3
(la,mu) = (20,4)
S = [
 ["00101", "00012"], ["10220", "01002"], ["10011", "01010"], ["12010", "00120"], ["10120", "01211"],
 ["10021", "01200"], ["10020", "01210"], ["10210", "01021"], ["01000", "00111"], ["10012", "00112"],
 ["10021", "01022", "00120"], ["10002", "01020", "00111"], ["10102", "01100", "00010"], ["10002", "01012", "00121"],
 ["10022", "01001", "00121"], ["10100", "01001", "00011"], ["10022", "01011", "00121"], ["10000", "01010", "00001"],
 ["11100", "00010", "00001"], ["10100", "01200", "00001"], ["10010", "01002", "00101"], ["10202", "01101", "00011"],
 ["10010", "01012", "00121"], ["10000", "01102", "00010"], ["10022", "01020", "00102"], ["10001", "01022", "00102"],
 ["10002", "01021", "00100"], ["10011", "01011", "00102"], ["10012", "01001", "00100"], ["10202", "01202", "00010"],
 ["10022", "01020", "00100"], ["10001", "01001", "00100"], ["10100", "01110", "00001"], ["10000", "01011", "00112"],
 ["10200", "01102", "00011"], ["10000", "01000", "00122"], ["10010", "01022", "00102"], ["10001", "01022", "00110"] ]
M = [ matrix(GF(q),[ [ int(a) for a in v ] for v in ss ]) for ss in S ]
mult = sorted(sum((list(mx.row_space())*(q**(t-len(mx.rows()))) for mx in M ),[]))
print("lambda:",mult.count(vector(GF(q),[0]*m)))
print("mu:", { mult.count(x) for x in GF(q)^m if x } )
# V = sorted( [vector(GF(q),[0]*m)]*(la+len(S)-mu) + list(GF(q)^m)*mu )
# print((la,mu),"-multispread:",mult==V)



# Check the (12,5)-multispread of GF(3)^5 into 6 2-subspaces and 41 3-subspaces
q,m,t=3,5,3
(la,mu)=(12,5)
S = [
 ["10112", "01210"], ["01011", "00111"], ["10201", "01111"], ["12010", "00001"], ["10000", "01110"],
 ["11000", "00102"], ["10100", "01002", "00010"], ["10202", "01001", "00011"], ["10010", "00120", "00001"],
 ["10202", "01002", "00011"], ["10011", "01011", "00120"], ["10021", "01022", "00110"], ["10001", "01202", "00010"],
 ["10002", "00100", "00012"], ["10010", "01021", "00110"], ["10020", "01000", "00110"], ["10002", "01000", "00111"],
 ["10002", "01002", "00011"], ["10020", "01022", "00120"], ["10022", "01001", "00111"], ["10001", "01000", "00121"],
 ["10022", "01012", "00121"], ["10021", "01022", "00101"], ["10010", "01000", "00101"], ["10010", "01020", "00101"],
 ["10102", "01001", "00012"], ["01100", "00010", "00001"], ["10001", "01202", "00011"], ["10002", "01000", "00102"],
 ["10020", "01001", "00101"], ["10000", "01002", "00121"], ["11001", "00100", "00010"], ["10022", "01021", "00102"],
 ["10012", "01012", "00112"], ["10012", "01020", "00122"], ["10002", "01020", "00100"], ["10001", "01010", "00112"],
 ["10201", "01202", "00012"], ["12000", "00101", "00012"], ["10022", "01002", "00122"], ["10011", "01021", "00112"],
 ["10012", "01012", "00100"], ["10102", "01201", "00010"], ["10022", "01001", "00100"], ["10021", "01020", "00112"],
 ["10000", "01011", "00122"], ["10001", "01010", "00120"] ]
M = [ matrix(GF(q),[ [ int(a) for a in v ] for v in ss ]) for ss in S ]
mult = sorted(sum((list(mx.row_space())*(q**(t-len(mx.rows()))) for mx in M ),[]))
print("lambda:",mult.count(vector(GF(q),[0]*m))-len(S))
print("mu:", { mult.count(x) for x in GF(q)^m if x } )


# Check the (9,3)-multispread of GF(2)^7 into 9 3-subspaces and 17 4-subspaces
q,m,t=2,7,4
(la,mu)=(9,3)
S = [
 [0x40,0x20,0x10],[0x41,0x22,0x14],[0x42,0x2d,0x1c],[0x45,0x2c,0x13],[0x49,0x2e,0x12],
 [0x52,0x24,0x0e],[0x62,0x16,0x09],[0x65,0x08,0x03],[0x23,0x19,0x04],[0x42,0x25,0x15,0x0d],
 [0x43,0x21,0x13,0x08],[0x43,0x27,0x12,0x0c],[0x44,0x25,0x16,0x0e],[0x46,0x25,0x11,0x0a],
 [0x47,0x23,0x14,0x0c],[0x40,0x21,0x1a,0x07],[0x48,0x20,0x11,0x06],[0x48,0x22,0x11,0x06],
 [0x4a,0x21,0x19,0x07],[0x4c,0x28,0x1a,0x01],[0x43,0x32,0x0a,0x05],[0x45,0x34,0x0d,0x02],
 [0x54,0x34,0x0c,0x01],[0x41,0x10,0x0a,0x05],[0x44,0x15,0x09,0x02],[0x28,0x04,0x02,0x01]
 ]
M = [ matrix(GF(q),[ [ (v>>i)&1 for i in range(m) ] for v in ss ]) for ss in S ]
mult = sorted(sum((list(mx.row_space())*(q**(t-len(mx.rows()))) for mx in M ),[]))
print("lambda:",mult.count(vector(GF(q),[0]*m))-len(S))
print("mu:", { mult.count(x) for x in GF(q)^m if x } )

# Check the four (5,3)-multispread of GF(2)^5 into 5 2-subspaces and 9 3-subspaces
# with the automorphism group of order 12
q=2; m=5; t=3; (la,mu)=(5,3)
M1 = matrix(GF(q),[[1,0,0,0,0],[0,0,1,0,0],[0,1,1,0,0],[0,0,0,0,1],[0,0,0,1,1]])
M2 = matrix(GF(q),[[1,0,0,0,0],[0,0,1,0,0],[0,1,0,0,0],[0,0,0,0,1],[0,0,0,1,0]])
M3 = matrix(GF(q),[[1,0,0,0,0],[0,0,0,1,0],[0,0,0,0,1],[0,1,0,0,0],[0,0,1,0,0]])
G = MatrixGroup([M1,M2,M3])
assert G.order()==12
a1x,a1y = (0,0,0,0,1), (0,0,0,1,0)
a2x,a2y = (1,0,1,1,0), (1,1,0,0,1)
def Orb(aa):
    A = matrix(GF(q),aa)
    h = len(A.rows())
    return sorted({ tuple(sorted( tuple(M*(a*A)) for a in GF(q)^h if a ))*(q^(t-h)) for M in G })
A = Orb([(0,0,0,0,1), (0,0,0,1,0)]) + Orb([(1,0,1,1,0), (1,1,0,0,1)])
B  = Orb([(0,0,1,1,1),(0,1,1,1,0),(1,1,1,1,1)])
B_ = Orb([(1,0,0,0,1),(1,0,0,1,0),(1,1,1,1,1)])
X1 = Orb([(0,0,0,0,1),(0,0,0,1,0),(1,0,0,0,0)]) \
   + Orb([(0,0,1,0,1),(0,1,0,1,0),(1,0,0,0,0)]) + B + A
X2 = Orb([(0,0,0,0,1),(0,0,1,0,0),(1,0,0,0,0)]) + B + A
X3 = Orb([(1,0,1,1,0),(1,1,0,0,1),(1,0,0,0,0)]) + B_ + A
X4 = Orb([(0,0,1,1,1),(0,1,1,1,0),(1,0,0,0,0)]) \
   + Orb([(0,0,1,0,1),(0,1,0,1,0),(1,0,0,0,0)]) + B_ + A
def check(X):
    V = sum(X,())
    sV = set(V)
    assert len(set(V))==q**m-1
    print("mu:",{ V.count(v) for v in sV })
for X in (X1,X2,X3,X4):
    check(X)


==> anc/la5mu3t3m5q2_all.py <==
# The PYTHON/SAGE array MS below contains a complete list of nonequivalent
# (5,3)_2^{3,5}-multispreads, that is, collections of 5 2-subspaces and 9 3-subspaces of GF(2)^5
# such that every nonzero vector is either 
# in 3 3-subspaces and in 0 2-subspaces from the collection or
# in 1 3-subspace and in 1 2-subspace from the collection.
# The record "|Aut| = A/B" below means that the order of the automorphism group of the system is A
# (the maximum is 12, for 4 representatives),
# while the order of the automorphism group of the subsystem from 5 2-subspaces is B
# (the maximum is 120, for 8 representatives).
# The SAGE program generated this list can be found in all_5_3_t3_m5_q2.sage
MS = [
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,1,0],
   [0,1,1,0,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 3/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,1,0],
   [0,1,0,0,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,0],
   [0,0,1,1 1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,0,1,1],
   [0,1,0,1,0],
   [0,0,1,0,1]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]],
  [[1,0,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,1,0],
   [0,1,1,0,0],
   [0,0,0,0,1]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,0],
   [0,0,1,1 1]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,0],
   [0,0,1,1 1]],
  [[1,0,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,1,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[0,1,0,0,0],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,1,0],
   [0,1,1,0,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,1,0],
   [0,1,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,0],
   [0,0,1,1 1]],
  [[1,0,1,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]]],
# |Aut| = 3/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,1]],
  [[1,0,1,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,0,0]]],
# |Aut| = 3/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,0],
   [0,0,1,1 1]],
  [[1,0,1,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[0,1,0,0,0],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,1,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 3/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[0,1,0,0,0],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,0,1,1],
   [0,1,0,1,0],
   [0,0,1,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,0],
   [0,0,1,1 1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]]],
# |Aut| = 3/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,0,1,1],
   [0,1,0,1,0],
   [0,0,1,0,1]],
  [[1,0,0,0,1],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]],
  [[1,0,1,1,0],
   [0,1,1,0,0],
   [0,0,0,0,1]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,1,0,0],
   [0,1,0,0,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[0,1,0,0,0],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,1,0,0,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]],
  [[1,0,1,1,0],
   [0,1,1,0,0],
   [0,0,0,0,1]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[0,1,0,0,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,1,0],
   [0,1,0,0,1],
   [0,0,1,1 1]],
  [[1,0,0,1,1],
   [0,1,0,1,0],
   [0,0,1,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1 1]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]]],
# |Aut| = 3/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1 1]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,1,0],
   [0,1,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1 1]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,1,1,0],
   [0,1,1,0,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,0,0]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1 1]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,0,0,1],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,1,1],
   [0,1,0,1,0],
   [0,0,1,0,1]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1 1]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,1,0,0,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,0],
   [0,0,1,1 1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 3/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1 1]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,0,0,1],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,1,0],
   [0,1,1,0,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,1,0],
   [0,0,1,0,1]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1 1]],
  [[0,1,0,0,0],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,1,0],
   [0,0,1,1 1]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]]],
# |Aut| = 3/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,1,0],
   [0,1,1,0,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,1,0],
   [0,0,1,0,1]],
  [[1,0,0,0,1],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]]],
# |Aut| = 1/3 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[1,1,0,0,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]]],
# |Aut| = 6/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,0,0]],
  [[1,0,0,1,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1 1]]],
# |Aut| = 2/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,0,0]],
  [[1,0,0,1,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]]],
# |Aut| = 2/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,0,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,1,0]]],
# |Aut| = 2/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,0,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,1,0],
   [0,1,1,0,0],
   [0,0,0,0,1]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]],
  [[1,0,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]]],
# |Aut| = 2/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,0,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]],
  [[1,0,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,1,0],
   [0,1,1,0,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,1]]],
# |Aut| = 2/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,0,1,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,0,1]],
  [[0,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 2/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,0,1,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1 1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]]],
# |Aut| = 2/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1 1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,1 1,0],
   [0,0,0,0,1]]],
# |Aut| = 2/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,1,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1 1]],
  [[1,0,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]]],
# |Aut| = 1/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,0,1,1],
   [0,1,0,1,1],
   [0,0,1,1 1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,0,0]]],
# |Aut| = 1/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,0,1,1],
   [0,1,0,1,1],
   [0,0,1,1 1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,1,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]]],
# |Aut| = 2/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,1,0,0],
   [0,1,0,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,0,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,1,0,0,0],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,1,0],
   [0,1,1,0,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]]],
# |Aut| = 2/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,1,0,0],
   [0,1,0,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,0,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,1,0],
   [0,1,1,0,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]]],
# |Aut| = 2/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,1,0,0],
   [0,1,0,0,0],
   [0,0,0,1,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,1,0],
   [0,0,1,1 1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1 1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,1 1,0],
   [0,0,0,0,1]]],
# |Aut| = 1/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[0,1,0,0,0],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,1,0],
   [0,0,1,1 1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,0,0]]],
# |Aut| = 3/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,1,0],
   [0,0,1,0,1]],
  [[1,0,0,0,1],
   [0,1,0,0,1],
   [0,0,1,1 1]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[0,1,0,0,0],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,0,0]]],
# |Aut| = 6/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,1,1],
   [0,0,1,0,0]],
  [[1,0,1,1,0],
   [0,1,0,0,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,1,0,0,0],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]]],
# |Aut| = 6/12 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,1,1],
   [0,0,1,0,0]],
  [[1,0,1,1,0],
   [0,1,0,0,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]]],
# |Aut| = 1/8 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,0,1]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,1,0],
   [0,1,0,1,0],
   [0,0,0,0,1]],
  [[1,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 2/8 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 2/8 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,1,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 2/8 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,1,1,0],
   [0,1,0,0,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,0,1]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,1,0],
   [0,1,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 2/8 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,1,1,0],
   [0,1,0,0,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,0,1]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,0,1,1,0],
   [0,1,0,1,0],
   [0,0,0,0,1]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]]],
# |Aut| = 1/8 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,1,1,0],
   [0,1,0,0,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,1,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,1,0,0,0],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 1/8 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[0,1,0,0,0],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[1,1,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 2/8 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,1,0],
   [0,0,1,0,1]],
  [[1,1,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]]],
# |Aut| = 1/8 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]]],
# |Aut| = 2/8 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[0,1,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]]],
# |Aut| = 1/8 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,0,1,0],
   [0,0,0,0,1]]],
# |Aut| = 2/8 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,1,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]]],
# |Aut| = 2/8 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,1,0],
   [0,1,1,0,0],
   [0,0,0,0,1]]],
# |Aut| = 1/8 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[0,1,0,1,0],
   [0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,1,0,0,0],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,1,0],
   [0,1,1,0,0],
   [0,0,0,0,1]]],
# |Aut| = 2/8 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,0,1]],
  [[1,1,0,0,0],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,1,0],
   [0,1,1,0,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,0,1,0],
   [0,0,0,0,1]]],
# |Aut| = 6/120 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]],
  [[0,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,0]]],
# |Aut| = 12/120 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0],
   [0,0,1,1 1]],
  [[1,0,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]]],
# |Aut| = 4/120 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]]],
# |Aut| = 12/120 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,1 1]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]],
  [[1,0,0,0,1],
   [0,1,0,1,0],
   [0,0,1,1 1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]]],
# |Aut| = 4/120 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,1]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,1,1],
   [0,1,0,1,1],
   [0,0,1,1 1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]]],
# |Aut| = 6/120 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,0,1,1],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,1,0],
   [0,0,1,1 1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1 1]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]]],
# |Aut| = 12/120 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,0,1,1],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]],
  [[1,0,0,1,0],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1 1]]],
# |Aut| = 12/120 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,0,1,1],
   [0,1,1 1,0]],
  [[0,0,1,0,0],
   [0,0,0,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,1,0,0],
   [0,1,0,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,0]],
  [[0,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]]],
# |Aut| = 1/5 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,1,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,1,0]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]]],
# |Aut| = 1/5 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,1,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,1,0]],
  [[0,1,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,0,1],
   [0,0,1,1 1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,1,1,0],
   [0,1,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]]],
# |Aut| = 1/5 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,1,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,1 1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 1/5 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,1,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,1,0,1],
   [0,1,0,0,0],
   [0,0,0,1,0]],
  [[0,1,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,0,0,1],
   [0,0,1,1 1]],
  [[1,0,1,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 1/5 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,1,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,0]],
  [[1,0,0,0,1],
   [0,1,1,0,1],
   [0,0,0,1,1]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,1,0],
   [0,1,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,1,1],
   [0,1,0,0,1],
   [0,0,1,1,0]]],
# |Aut| = 1/5 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,1,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,0]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,1]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]]],
# |Aut| = 1/5 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,1,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,0,1],
   [0,1,1,0,1],
   [0,0,0,1,1]],
  [[1,0,0,1,1],
   [0,1,0,1,0],
   [0,0,1,0,0]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]]],
# |Aut| = 1/5 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,1,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[0,1,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,1,1],
   [0,1,0,1,0],
   [0,0,1,0,0]]],
# |Aut| = 1/5 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,1,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,0,1],
   [0,1,0,0,0],
   [0,0,1,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,0,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]]],
# |Aut| = 1/5 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,1,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,0,0,1,1],
   [0,1,0,1,0],
   [0,0,1,0,0]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,1,0,1],
   [0,0,0,1,1]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]]],
# |Aut| = 1/5 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,1,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,0,1]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,1,0,0,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]]],
# |Aut| = 1/5 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,1,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,0,1,1],
   [0,1,0,1,0],
   [0,0,1,0,0]],
  [[1,0,1,0,0],
   [0,1,1,0,1],
   [0,0,0,1,1]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[0,1,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,0,0,1],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,1,0,1],
   [0,1,0,0,1],
   [0,0,0,1,0]]],
# |Aut| = 1/5 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,1,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1,0]],
  [[1,0,1,0,1],
   [0,1,1,0,0],
   [0,0,0,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[1,0,1,0,1],
   [0,1,1,0,1],
   [0,0,0,1,0]],
  [[1,0,0,0,1],
   [0,1,0,1,1],
   [0,0,1,1,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,1]],
  [[0,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,1,0,0,0],
   [0,0,0,0,1]],
  [[1,0,0,1,0],
   [0,1,1 1,0],
   [0,0,0,0,1]]],
# |Aut| = 1/5 :
 [[[1,0,0,0,0],
   [0,1,0,0,0]],
  [[1,0,0,0,1],
   [0,1,0,1,0]],
  [[1,0,0,1,0],
   [0,1,1,0,0]],
  [[1,0,1,0,0],
   [0,1,0,1,1]],
  [[1,0,0,1,1],
   [0,0,1,0,1]],
  [[1,0,0,0,0],
   [0,1,0,0,1],
   [0,0,1,1 1]],
  [[1,0,0,1,0],
   [0,1,0,0,0],
   [0,0,1,1 1]],
  [[1,0,0,0,1],
   [0,1,0,0,1],
   [0,0,1,0,0]],
  [[1,0,0,1,1],
   [0,1,0,1,0],
   [0,0,1,0,0]],
  [[0,1,0,0,1],
   [0,0,1,0,0],
   [0,0,0,1,0]],
  [[1,1,0,0,1],
   [0,0,1,0,1],
   [0,0,0,1,1]],
  [[1,1,0,1,0],
   [0,0,1,1,0],
   [0,0,0,0,1]],
  [[1,0,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]],
  [[0,1,1,0,0],
   [0,0,0,1,0],
   [0,0,0,0,1]]]

